The Reeb Structure of Bend Distance in Grid Domains: Cycle Bounds with Holes, Exact Sector Geometry on Disks, and the Two-Port Constant $c_2^\square=3$

The fixed-parameter algorithm for coordinated motion planning on discretized simple polygons (ICALP 2026) rests on a single-port sector decomposition: grid vertices are labelled by the minimum number of bends needed to reach an oriented terminal. We develop the structure theory of this decomposition on grid domains with holes. Once its endpoint convention is made precise, bend distance extends to a canonical piecewise-affine function on the domain, and the sector graph is the parallel-edge shadow of the Reeb multigraph of that function. For a finite pure planar cubical domain with $h$ holes this yields $\beta_1(\Gamma_p) \le \beta_1(R_{f_p}) \le h$, together with a linear-time computable feedback set of at most $h$ sector vertices; coordinate-level one-hole examples show that the finer hole-free geometry -- unique predecessors and straight baselines -- fails. On hole-free cubical disks the machinery is exact: every positive sector is the one-sided extrusion of a unique straight parent interface, and the two-port common refinement has treewidth exactly $c_2^\square=3$, although sector count, cycle rank, and feedback number are unbounded already there. The endpoint precision is necessary rather than cosmetic: under the literal reading of the source's definition, one hole-free unit square has sector graph $C_3$, falsifying the single-port tree lemma; the augmented convention used here is exactly the metric computed by the source's own layering procedure. We do not obtain an $f(k,h)n^{O(1)}$ algorithm; the paper supplies the structural first step and a falsification tool for that program.

==> anc/verify_examples.py <==
"""Machine verification of the finite examples in the paper.

Checks, from the definitions alone:
  1. the unit-square endpoint example: literal values (0,0,1,2) by
     exhaustive simple-path enumeration, augmented values (0,0,1,1),
     and the literal sector graph C_3 (Proposition 2.2, Corollary 2.3);
  2. the staircase family: beta_1(Q_t) = floor(2t/3)+2 and
     B(Q_t) = floor((2t+1)/3)+3 for 3 <= t <= 12 (Theorem on the
     exact two-port staircase);
  3. the 2x2 disk: joint labels and refinement graph P_3 x P_3
     (Proposition on the 2x2 cubical disk);
  4. exact treewidth <= 3 for all thirteen monotone-interface graphs
     (Lemma on the three-by-three monotone interface).

Run:  python3 verify_examples.py
Exits with code 0 and prints OK lines iff every check passes.
"""

from collections import deque
from itertools import permutations

H, V = 'H', 'V'


def graph_from_cells(cells):
    """One-skeleton of the pure cubical complex spanned by unit cells."""
    verts, edges = set(), set()
    for (cx, cy) in cells:
        verts.update([(cx, cy), (cx + 1, cy), (cx + 1, cy + 1), (cx, cy + 1)])
        edges.add(frozenset({(cx, cy), (cx + 1, cy)}))
        edges.add(frozenset({(cx, cy + 1), (cx + 1, cy + 1)}))
        edges.add(frozenset({(cx, cy), (cx, cy + 1)}))
        edges.add(frozenset({(cx + 1, cy), (cx + 1, cy + 1)}))
    adj = {v: [] for v in verts}
    for e in edges:
        u, v = tuple(e)
        ax = H if u[1] == v[1] else V
        adj[u].append((v, ax))
        adj[v].append((u, ax))
    return verts, edges, adj


def augmented_b(verts, adj, port):
    """Augmented bend distance via 0-1 BFS in the orientation-state graph."""
    (a, d) = port
    dist = {(v, ax): float('inf') for v in verts for ax in (H, V)}
    dist[(a, d)] = 0
    dq = deque([(a, d)])
    while dq:
        v, ax = dq.popleft()
        dv = dist[(v, ax)]
        other = V if ax == H else H
        if dv + 1 < dist[(v, other)]:          # weight-one switch edge
            dist[(v, other)] = dv + 1
            dq.append((v, other))
        for (u, eax) in adj[v]:                # weight-zero movement edges
            if eax == ax and dv < dist[(u, ax)]:
                dist[(u, ax)] = dv
                dq.appendleft((u, ax))
    return {v: min(dist[(v, H)], dist[(v, V)]) for v in verts}


def sector_graph(verts, edges, labels):
    """Components of equal label, and the simple adjacency graph."""
    parent = {v: v for v in verts}

    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x

    for e in edges:
        u, v = tuple(e)
        if labels[u] == labels[v]:
            parent[find(u)] = find(v)
    comp = {v: find(v) for v in verts}
    sv = set(comp.values())
    se = set()
    for e in edges:
        u, v = tuple(e)
        if comp[u] != comp[v]:
            se.add(frozenset({comp[u], comp[v]}))
    return sv, se


def exact_treewidth(vertices, edge_set):
    """Exact treewidth by brute force over elimination orders."""
    best = len(vertices)
    vs = list(vertices)
    nbrs = {v: set() for v in vs}
    for (u, v) in edge_set:
        nbrs[u].add(v)
        nbrs[v].add(u)
    for order in permutations(vs):
        g = {v: set(nbrs[v]) for v in vs}
        width = 0
        for v in order:
            width = max(width, len(g[v]))
            if width >= best:
                break
            later = list(g[v])
            for i in range(len(later)):
                for j in range(i + 1, len(later)):
                    g[later[i]].add(later[j])
                    g[later[j]].add(later[i])
            for u in later:
                g[u].discard(v)
            del g[v]
        else:
            best = min(best, width)
    return best


def check(name, cond):
    print(("OK   " if cond else "FAIL ") + name)
    if not cond:
        raise SystemExit(1)


# ---------- 1. unit square: literal and augmented ----------
cells = [(0, 0)]
verts, edges, adj = graph_from_cells(cells)
a, d = (0, 0), H


def literal_b(v):
    if v == a:
        return 0
    best = float('inf')
    others = [u for u in verts if u not in (v, a)]
    for k in range(len(others) + 1):
        for mid in permutations(others, k):
            path = [v] + list(mid) + [a]
            if not all(frozenset({path[i], path[i + 1]}) in edges
                       for i in range(len(path) - 1)):
                continue
            last_ax = H if path[-2][1] == path[-1][1] else V
            if last_ax != d:
                continue
            bends = 0
            for i in range(len(path) - 2):
                ax1 = H if path[i][1] == path[i + 1][1] else V
                ax2 = H if path[i + 1][1] == path[i + 2][1] else V
                bends += (ax1 != ax2)
            best = min(best, bends)
    return best


order = [(0, 0), (1, 0), (1, 1), (0, 1)]
lit = {v: literal_b(v) for v in verts}
check("literal values (0,0,1,2)", [lit[v] for v in order] == [0, 0, 1, 2])
sv, se = sector_graph(verts, edges, lit)
check("literal sector graph is C3 (3 vertices, 3 edges, beta1=1)",
      len(sv) == 3 and len(se) == 3)
aug = augmented_b(verts, adj, (a, d))
check("augmented values (0,0,1,1)", [aug[v] for v in order] == [0, 0, 1, 1])
sv, se = sector_graph(verts, edges, aug)
check("augmented sector graph is a single edge (tree)",
      len(sv) == 2 and len(se) == 1)

# ---------- 2. staircase family ----------
for t in range(3, 13):
    cells = [(0, 0)] + [(j, j - 1) for j in range(1, t + 1)] \
                     + [(j, j) for j in range(1, t + 1)]
    verts, edges, adj = graph_from_cells(cells)
    ba = augmented_b(verts, adj, ((0, 1), H))
    bc = augmented_b(verts, adj, ((2, 3), H))
    joint = {v: (ba[v], bc[v]) for v in verts}
    sv, se = sector_graph(verts, edges, joint)
    beta = len(se) - len(sv) + 1
    deg = {s: 0 for s in sv}
    for e in se:
        u, v = tuple(e)
        deg[u] += 1
        deg[v] += 1
    B = sum(1 for s in sv if deg[s] >= 3)
    check("staircase t=%d: beta1=%d, B=%d match formulas" % (t, beta, B),
          beta == (2 * t) // 3 + 2 and B == (2 * t + 1) // 3 + 3)

# ---------- 3. 2x2 disk ----------
cells = [(0, 0), (0, 1), (1, 0), (1, 1)]
verts, edges, adj = graph_from_cells(cells)
bp = augmented_b(verts, adj, ((0, 1), H))
bq = augmented_b(verts, adj, ((1, 0), V))
check("2x2 label formulas b_p = 1{y!=1}, b_q = 1{x!=1}",
      all(bp[(x, y)] == (0 if y == 1 else 1) for (x, y) in verts) and
      all(bq[(x, y)] == (0 if x == 1 else 1) for (x, y) in verts))
joint = {v: (bp[v], bq[v]) for v in verts}
sv, se = sector_graph(verts, edges, joint)
check("2x2 refinement graph is P3 x P3 (9 vertices, 12 edges)",
      len(sv) == 9 and len(se) == 12)

# ---------- 4. thirteen monotone-interface graphs ----------
def words(k):
    """All arrangements of k X-steps, (2-k) A-steps, (2-k) B-steps."""
    from itertools import permutations as perms
    letters = ['X'] * k + ['A'] * (2 - k) + ['B'] * (2 - k)
    return set(perms(letters))


all_words = sorted(w for k in (0, 1, 2) for w in words(k))
check("exactly thirteen maximal monotone words", len(all_words) == 13)
for w in all_words:
    pts = [(1, 1)]
    for step in w:
        di, dj = {'A': (1, 0), 'B': (0, 1), 'X': (1, 1)}[step]
        pts.append((pts[-1][0] + di, pts[-1][1] + dj))
    vs = ['a1', 'a2', 'a3', 'b1', 'b2', 'b3']
    E = {('a1', 'a2'), ('a1', 'a3'), ('a2', 'a3'),
         ('b1', 'b2'), ('b1', 'b3'), ('b2', 'b3')}
    for (i, j) in pts:
        E.add(('a%d' % i, 'b%d' % j))
    tw = exact_treewidth(vs, E)
    check("word %s: exact treewidth %d <= 3" % (''.join(w), tw), tw <= 3)

print("\nAll checks passed.")

